THESAN-HR: How does reionization impact early galaxy evolution?

Early galaxies were the radiation source for reionization, with the photoheating feedback from the reionization process expected to reduce the efficiency of star formation in low mass haloes. Hence, to fully understand reionization and galaxy formation, we must study their impact on each other. The THESAN project has so far aimed to study the impact of galaxy formation physics on reionization, but here we present the new THESAN simulations with a factor 50 higher resolution ($m_{\rm b} \approx 10^4$~M$_\odot$) that aim to self-consistently study the back-reaction of reionization on galaxies. By resolving haloes with virial temperatures $T_{\rm vir} < 10^4$~K, we are able to demonstrate that simplistic, spatially-uniform, reionization models are not sufficient to study early galaxy evolution. Comparing the self-consistent THESAN model (employing fully coupled radiation hydrodynamics) to a uniform UV background, we are able to show that galaxies in THESAN are predicted to be larger in physical extent (by a factor $\sim 2$), less metal enriched (by $\sim 0.2$~dex), and less abundant (by a factor $\sim 10$ at $M_{\rm 1500}~=~-10$) by $z=5$. We show that differences in star formation and enrichment patterns lead to significantly different predictions for star formation in low mass haloes, low-metallicity star formation, and even the occupation fraction of haloes. We posit that cosmological galaxy formation simulations aiming to study early galaxy formation $z \gtrsim 3$ must employ a spatially inhomogeneous UV background to accurately reproduce galaxy properties.

==> compile.sh <==
pdflatex -output-directory="." paper.tex
bibtex ./paper.aux
pdflatex -output-directory="." paper.tex
pdflatex -output-directory="." paper.tex

# pdflatex -output-directory="compiled" paper_diff.tex
# bibtex compiled/paper_diff.aux
# pdflatex -output-directory="compiled" paper_diff.tex
# pdflatex -output-directory="compiled" paper_diff.tex




==> compile_diff.sh <==
git checkout main

latexpand paper.tex > paper_old.tex

git checkout review-report-1

latexpand paper.tex > paper_new.tex
latexdiff --exclude-textcmd="section,subsection" paper_old.tex paper_new.tex > paper_diff.tex

# New versions of latex hate this
sed -i'' -e 's/\\hspace{0pt}//g' paper_diff.tex

rm -rf compiled

mkdir compiled

pdflatex -output-directory="compiled" paper_diff.tex
bibtex compiled/paper_diff.aux
pdflatex -output-directory="compiled" paper_diff.tex
pdflatex -output-directory="compiled" paper_diff.tex

rm paper_diff.tex
rm paper_old.tex
rm paper_new.tex

